COPR: Consistency-Oriented Pre-Ranking for Online Advertising

Cascading architecture has been widely adopted in large-scale advertising systems to balance efficiency and effectiveness. In this architecture, the pre-ranking model is expected to be a lightweight approximation of the ranking model, which handles more candidates with strict latency requirements. Due to the gap in model capacity, the pre-ranking and ranking models usually generate inconsistent ranked results, thus hurting the overall system effectiveness. The paradigm of score alignment is proposed to regularize their raw scores to be consistent. However, it suffers from inevitable alignment errors and error amplification by bids when applied in online advertising. To this end, we introduce a consistency-oriented pre-ranking framework for online advertising, which employs a chunk-based sampling module and a plug-and-play rank alignment module to explicitly optimize consistency of ECPM-ranked results. A $\Delta NDCG$-based weighting mechanism is adopted to better distinguish the importance of inter-chunk samples in optimization. Both online and offline experiments have validated the superiority of our framework. When deployed in Taobao display advertising system, it achieves an improvement of up to +12.3\% CTR and +5.6\% RPM.

==> figs/draw.py <==
import matplotlib.pyplot as plt
import numpy as np
import seaborn as sns

'''
HR@K Homepage
'''
Base = [0.094,0.156,0.242,0.404,0.59]
Distillation = [0.096,0.159,0.246,0.41097,0.60049]
RankFlow = [0.107,0.179,0.28,0.475,0.68]
COPR_no = [0.176,0.289,0.431,0.64,0.798]
COPR = [0.181,0.296,0.439,0.64985,0.812825]

plt.style.use('ggplot')
plt.figure(figsize=(6,5))
x = list(range(len(Base)))
plt.xticks(list(range(5)),['5','10','20','50','100'],color='black', size = 15)
plt.yticks(color='black', size = 15)
plt.xlabel('K',color='black',size=15)
plt.ylabel('HR@K', color='black', size=15)
# plt.ylim(0.65,0.67)
# plt.yticks([0.65, 0.66, 0.67], ['X', '+0.01', '+0.02'], color='black', size = 13)
plt.plot(x, COPR, marker='^',markersize=10,label='COPR')
plt.plot(x, COPR_no, marker='*',markersize=10,label=r'COPR w/o $\Delta NDCG$')
plt.plot(x, RankFlow, marker='s',markersize=10, label='RankFlow')
plt.plot(x, Distillation, marker='h',markersize=10, label='Distillation')
plt.plot(x, Base, marker='x',markersize=10, label='Base')
plt.legend(fontsize=12)
plt.title('Homepage', fontsize=15)
plt.savefig('figs/hr_home.pdf',dpi=300,bbox_inches = 'tight')

'''
HR@K Post-Purchase
'''
Base = [0.107,0.18,0.276,0.445,0.622]
Distillation = [0.109,0.183,0.279,0.452,0.636]
RankFlow = [0.119,0.199,0.306,0.504,0.701]
COPR_no = [0.192,0.318,0.471,0.68,0.826]
COPR = [0.196,0.321,0.474,0.688,0.841]

plt.style.use('ggplot')
plt.figure(figsize=(6,5))
x = list(range(len(Base)))
plt.xticks(list(range(5)),['5','10','20','50','100'],color='black', size = 15)
plt.yticks(color='black', size = 15)
plt.xlabel('K',color='black',size=15)
plt.ylabel('HR@K', color='black', size=15)
# plt.ylim(0.65,0.67)
# plt.yticks([0.65, 0.66, 0.67], ['X', '+0.01', '+0.02'], color='black', size = 13)
plt.plot(x, COPR, marker='^',markersize=10,label='COPR')
plt.plot(x, COPR_no, marker='*',markersize=10,label=r'COPR w/o $\Delta NDCG$')
plt.plot(x, RankFlow, marker='s',markersize=10, label='RankFlow')
plt.plot(x, Distillation, marker='h',markersize=10, label='Distillation')
plt.plot(x, Base, marker='x',markersize=10, label='Base')
plt.legend(fontsize=12)
plt.title('Post-Purchase', fontsize=15)
plt.savefig('figs/hr_post.pdf',dpi=300,bbox_inches = 'tight')

'''
NDCG@K Homepage
'''
Base = [0.136,0.1635,0.191,0.23,0.266]
Distillation = [0.137,0.167,0.195,0.235,0.272]
RankFlow = [0.159,0.192,0.227,0.274,0.311]
COPR_no = [0.249,0.302,0.343,0.386,0.411]
COPR = [0.26,0.306,0.348,0.391,0.417]

plt.style.use('ggplot')
plt.figure(figsize=(6,5))
x = list(range(len(Base)))
plt.xticks(list(range(5)),['5','10','20','50','100'],color='black', size = 15)
plt.yticks(color='black', size = 15)
plt.xlabel('K',color='black',size=15)
plt.ylabel('NDCG@K', color='black', size=15)
# plt.ylim(0.65,0.67)
# plt.yticks([0.65, 0.66, 0.67], ['X', '+0.01', '+0.02'], color='black', size = 13)
plt.plot(x, COPR, marker='^',markersize=10,label='COPR')
plt.plot(x, COPR_no, marker='*',markersize=10,label=r'COPR w/o $\Delta NDCG$')
plt.plot(x, RankFlow, marker='s',markersize=10, label='RankFlow')
plt.plot(x, Distillation, marker='h',markersize=10, label='Distillation')
plt.plot(x, Base, marker='x',markersize=10, label='Base')
plt.legend(fontsize=11)
plt.title('Homepage', fontsize=15)
plt.savefig('figs/ndcg_home.pdf',dpi=300,bbox_inches = 'tight')

'''
NDCG@K Post-Purchase
'''
Base = [0.167,0.199,0.23,0.271,0.304]
Distillation = [0.169,0.198,0.23,0.272,0.307]
RankFlow = [0.187,0.223,0.259,0.307,0.343]
COPR_no = [0.293,0.347,0.39,0.431,0.453]
COPR = [0.301,0.350,0.395,0.438,0.460]

plt.style.use('ggplot')
plt.figure(figsize=(6,5))
x = list(range(len(Base)))
plt.xticks(list(range(5)),['5','10','20','50','100'],color='black', size = 15)
plt.yticks(color='black', size = 15)
plt.xlabel('K',color='black',size=15)
plt.ylabel('NDCG@K', color='black', size=15)
# plt.ylim(0.65,0.67)
# plt.yticks([0.65, 0.66, 0.67], ['X', '+0.01', '+0.02'], color='black', size = 13)
plt.plot(x, COPR, marker='^',markersize=10,label='COPR')
plt.plot(x, COPR_no, marker='*',markersize=10,label=r'COPR w/o $\Delta NDCG$')
plt.plot(x, RankFlow, marker='s',markersize=10, label='RankFlow')
plt.plot(x, Distillation, marker='h',markersize=10, label='Distillation')
plt.plot(x, Base, marker='x',markersize=10, label='Base')
plt.legend(fontsize=11)
plt.title('Post-Purchase', fontsize=15)
plt.savefig('figs/ndcg_post.pdf',dpi=300,bbox_inches = 'tight')


'''
MAP@K Homepage
'''
Base = [0.065,0.090,0.111,0.134,0.147]
Distillation = [0.067,0.095,0.118,0.141,0.155]
RankFlow = [0.076,0.105,0.130,0.158,0.173]
COPR_no = [0.121,0.169,0.208,0.243,0.257]
COPR =    [0.129,0.177,0.218,0.253,0.268]

plt.style.use('ggplot')
plt.figure(figsize=(6,5))
x = list(range(len(Base)))
plt.xticks(list(range(5)),['5','10','20','50','100'],color='black', size = 15)
plt.yticks(color='black', size = 15)
plt.xlabel('K',color='black',size=15)
plt.ylabel('MAP@K', color='black', size=15)
# plt.ylim(0.65,0.67)
# plt.yticks([0.65, 0.66, 0.67], ['X', '+0.01', '+0.02'], color='black', size = 13)
plt.plot(x, COPR, marker='^',markersize=10,label='COPR')
plt.plot(x, COPR_no, marker='*',markersize=10,label=r'COPR w/o $\Delta NDCG$')
plt.plot(x, RankFlow, marker='s',markersize=10, label='RankFlow')
plt.plot(x, Distillation, marker='h',markersize=10, label='Distillation')
plt.plot(x, Base, marker='x',markersize=10, label='Base')
plt.legend(fontsize=12)
plt.title('Homepage', fontsize=15)
plt.savefig('figs/map_home.pdf',dpi=300,bbox_inches = 'tight')

'''
MAP@K Post-Purchase
'''
Base = [0.08,0.112,0.140,0.166,0.18]
Distillation = [0.08,0.116,0.145,0.173,0.188]
RankFlow = [0.088,0.123,0.154,0.185,0.202]
COPR_no = [0.140,0.198,0.247,0.286,0.300]
COPR =    [0.146,0.206,0.255,0.295,0.311]

plt.style.use('ggplot')
plt.figure(figsize=(6,5))
x = list(range(len(Base)))
plt.xticks(list(range(5)),['5','10','20','50','100'],color='black', size = 15)
plt.yticks(color='black', size = 15)
plt.xlabel('K',color='black',size=15)
plt.ylabel('MAP@K', color='black', size=15)
# plt.ylim(0.65,0.67)
# plt.yticks([0.65, 0.66, 0.67], ['X', '+0.01', '+0.02'], color='black', size = 13)
plt.plot(x, COPR, marker='^',markersize=10,label='COPR')
plt.plot(x, COPR_no, marker='*',markersize=10,label=r'COPR w/o $\Delta NDCG$')
plt.plot(x, RankFlow, marker='s',markersize=10, label='RankFlow')
plt.plot(x, Distillation, marker='h',markersize=10, label='Distillation')
plt.plot(x, Base, marker='x',markersize=10, label='Base')
plt.legend(fontsize=12)
plt.title('Post-Purchase', fontsize=15)
plt.savefig('figs/map_post.pdf',dpi=300,bbox_inches = 'tight')

'''
pctr rank v.s. ecpm rank
'''

plt.style.use('ggplot')
plt.figure(figsize=(6,5))
x = list(range(250))
y = list(range(250))
y_pCTR = [19.21224598,23.83762784,27.72957896,29.58261389,32.84898393,34.15614,35.80919174,37.26479378,39.06495318,40.57586024,42.06477114,43.11286787,44.87211851,46.05653358,47.2414801,48.71321331,49.22168339,50.99468544,51.68318608,52.56394074,53.12223477,55.62718395,55.81498705,56.87530725,57.6170863,58.04497442,59.49020129,60.45187006,61.31216369,62.53169014,62.86978475,63.67220303,65.20144841,65.8510398,66.6642748,68.09766793,68.56614178,69.48837209,69.19190644,70.396837,71.72609476,72.28579972,73.33583627,73.98744103,74.53717855,75.92325071,75.82357632,77.32932421,78.65213635,79.1400093,78.81321018,79.59598644,80.89687022,80.55239551,82.49305602,82.06792052,83.09244368,82.75029908,84.38162967,85.57197926,87.07124817,87.12814037,88.02439186,89.39565333,89.18489964,89.09524126,90.08447989,91.33579262,91.67515288,91.38128157,93.15455694,93.26304593,94.30545769,94.73941368,95.71012566,95.50262616,96.12964564,98.04308224,97.81344326,98.57921681,99.87833256,99.82687321,100.9125723,100.7693637,101.6761519,103.1489928,103.163553,104.5337411,105.0410212,105.6786569,105.8316489,106.7483378,107.2344415,108.227859,108.1492021,109.8913564,110.5858378,110.8297872,110.8837766,111.4825133,111.7835771,112.9279255,114.1775931,113.8384973,114.2603059,115.1394947,115.7857713,116.2822473,116.8515293,118.4444075,118.5034579,118.0899116,120.4527499,120.1556161,121.59593,121.759992,123.2183946,122.7156824,123.2609419,124.7272485,124.8572664,124.3416972,127.2285163,126.7313095,127.520807,127.4917771,128.1695299,129.4367717,129.3718948,130.609605,131.0016653,131.9211859,133.1317964,132.5093284,134.0880864,133.8253249,134.2334555,136.2716,136.1030667,135.9290525,137.0023343,138.532257,137.6910705,139.3222512,139.3858326,140.1710623,141.8643558,140.9689379,142.8293465,143.1253175,144.0696571,143.8954406,145.1977934,145.1316388,146.7196868,146.9753714,147.3495516,147.9568914,147.7461508,150.0431202,150.4866059,151.0103818,151.1081262,151.6470549,153.1520777,154.7042697,153.4969498,154.6160139,154.9169014,155.706782,155.5900946,157.2584586,157.7922653,158.9991943,159.4296266,159.9445191,161.2977494,161.2746521,162.0167429,163.0525219,163.138773,163.540004,165.1500976,165.1224421,166.6856739,166.6852949,167.5815488,167.9089378,169.0636033,168.6758523,170.1121968,171.1371479,170.9886088,171.8563528,172.3296903,173.4962888,174.7094923,174.5090136,176.0477412,176.1800257,177.9835833,178.7364189,177.9906062,179.4406218,180.0836995,180.6709503,181.9673906,182.2101984,183.5122976,183.7821078,183.768115,185.1356576,186.9965393,186.291777,187.5222826,188.1272258,189.8328571,190.4897556,191.1474974,191.043819,192.7161655,193.5393335,193.752323,195.2307955,196.021297,196.640384,196.9894896,198.4052027,199.0011033,199.5958828,200.9552508,201.246875,202.7302173,203.407638,204.1694737,204.720062,205.5866289,207.6462019,208.1358835,209.2404364,209.2322189,211.1040517,212.5232558,213.4791452,214.056493,214.9975996,215.4080983,217.1210308,217.7493199,218.722235]
y_ECPM = [51.67805663,59.37440382,64.36306786,68.02935056,70.58650964,73.17977127,75.05393419,78.63192066,79.69669327,81.43608755,83.25129515,84.53110354,85.43478261,87.08930094,88.40730775,89.41599319,91.07038456,91.77332202,93.25740754,92.73102473,94.97136782,94.98012493,96.64046929,98.43124118,98.31132608,99.21808436,100.1229358,100.1946734,100.8357143,103.300797,102.6099617,103.9815639,104.1740021,104.1355335,106.113065,106.2891838,106.1999718,107.3398113,107.9023633,108.254884,107.7961473,109.9319029,109.5886995,111.2170816,111.6553624,112.4356861,112.3288336,112.7379374,113.9889022,114.3058458,114.0020463,114.6813086,115.5195326,114.8893036,117.3660393,116.8107975,116.6605414,118.3692275,117.3629004,119.2202217,118.6449429,119.4439193,119.9946441,120.0053589,119.7680039,120.8644833,120.5755482,120.5840248,121.4809413,121.6924429,122.352937,123.7585185,123.5386402,124.1790729,123.6239847,124.8346429,123.6070425,124.7017668,125.7036019,124.824373,127.0992933,127.2156559,126.9440045,127.5159769,127.166702,127.1200339,128.1282251,127.2748286,129.9683839,128.6010154,129.4861945,129.2753162,129.4816861,129.9860264,130.1790211,130.5089998,130.769954,131.2676146,130.4793552,131.1937606,133.0649076,131.9508859,132.8093079,131.7413267,133.0824079,133.6282904,133.2577116,133.6244325,134.1934069,134.3042092,134.7020854,134.2251122,134.8211451,135.6085137,134.7958286,134.81341,135.4560482,135.5229018,135.8632065,135.6690852,137.5603803,136.6176115,136.1940946,137.3109912,137.0465232,137.9341926,137.0322305,137.4028792,138.2972511,137.680986,138.2580461,138.1144716,138.1345205,139.0854627,140.2623861,139.1014659,139.2961328,139.6335638,139.3869633,139.5730956,140.4318949,139.6215365,141.1934466,140.4634672,141.7757519,140.3995832,140.7154489,142.0792583,142.1956288,141.6232565,142.6750595,142.1084848,142.2552901,143.2691449,140.7139961,142.8618497,142.6331767,143.2382157,143.1989201,143.6032538,144.0484655,143.9983362,144.0956522,144.5207049,143.3635768,144.1631759,143.9088724,145.5951655,143.6120151,145.1139406,144.9607343,144.1884543,145.2408214,144.9078149,145.2585827,143.9916201,144.4054114,145.1126935,145.5494578,146.3583388,145.8754684,146.5002208,147.1472374,145.6677729,147.2505168,146.0490802,146.480951,148.3390911,147.141306,146.8863384,147.3473956,147.8243605,147.6416035,147.5932494,147.5736382,149.7842653,147.7537978,147.9815355,149.5300375,148.6978956,148.806367,149.6886061,150.2600873,149.0976583,148.7703743,149.6139739,148.9235654,148.3872667,149.3741166,148.6484357,149.1730114,148.8262961,149.5965365,149.5723131,149.7972766,149.9796732,151.4314445,149.6318014,151.2861543,150.3816284,150.6052086,151.3605358,150.549481,150.0453844,148.9299333,151.2188323,150.8231308,151.3630484,149.9493878,150.5147174,151.7225438,151.955439,150.3928487,150.76322,151.3531025,151.1028481,149.9705019,150.2366224,151.5212556,150.4083936,151.4612072,152.7474772,151.0800192,151.8466699,151.2360677,152.1631126,152.2247818,152.004199,150.880353,152.025362]

plt.xlabel('ranking position',color='black',size=15)
plt.ylabel('average pre-ranking position',color='black',size=15)
plt.plot(x, y, label='Ideal')
plt.plot(x, y_pCTR, label='RankFlow By pCTR')
plt.plot(x, y_ECPM, label='RankFlow By ECPM')
plt.legend(fontsize=12)
plt.savefig('figs/pctr_ecpm.pdf',dpi=300,bbox_inches = 'tight')


plt.style.use('ggplot')
plt.figure(figsize=(6,5))
x = list(range(250))
y = list(range(250))

y_base = [67.63698271,74.67641831,78.69028639,82.66651908,84.72372017,87.41378546,89.23291925,90.3589442,90.95286718,93.37179298,94.42986259,95.7083364,96.14151221,97.70560234,99.61563925,100.3279788,99.95924073,100.8491287,101.6822767,101.9057284,103.201273,104.4641176,104.672041,105.7172242,105.9385651,106.0707315,107.0315728,108.0727981,107.4908304,108.9866833,109.0943964,109.2742089,110.0757821,110.7534539,110.514981,112.8097898,112.9623884,112.849562,113.6159172,113.6168855,113.9767902,115.3742776,114.9839919,115.2015204,116.1943753,114.7097459,117.0346311,117.746973,116.7167947,118.4190817,116.828538,118.716147,118.2073126,119.2280945,118.9605839,118.6750892,119.4835766,120.6333918,121.5654298,120.8474613,121.1404556,121.5130745,121.5753685,122.7654519,121.2967634,122.7206407,122.1910717,123.2182597,123.34697,124.4788055,124.5526181,124.3181552,124.601784,123.3976527,125.9375364,125.9799211,126.3557902,125.9450405,126.4598837,127.2256544,127.0164711,127.6278327,127.2655215,127.1871673,127.8675772,129.1762692,128.7131687,129.1014146,127.2627949,129.8951308,128.8218081,129.5773949,128.8602158,129.7214758,130.0465082,130.0006569,131.5209106,130.9029594,130.5701793,131.0886344,131.2452761,131.380648,131.6625646,130.4986456,131.0441445,130.8995996,132.0757409,132.1528403,132.96588,132.6161727,134.1437025,133.3135741,133.5034407,133.4081916,133.8990591,134.4212336,134.9273588,134.5858873,134.4303252,135.8859956,135.1036239,135.4247582,135.9670764,135.7145672,136.4350568,133.630357,136.0360934,135.9926991,135.3617815,136.5862019,136.1827106,136.9310725,137.1158134,138.1174624,138.0799472,136.9109368,137.5960094,137.2282848,137.5523371,137.6709824,138.1456382,137.6826979,137.7638593,139.1421309,138.1645737,138.8678009,138.7519511,138.11682,137.6168692,140.5090869,140.1552736,139.9431158,139.7152187,140.1321143,140.8480576,141.1129258,140.4784749,141.1041237,140.6347588,140.3359681,141.1401869,140.069045,140.77,140.6897497,141.6457762,141.8825578,140.3153903,141.544272,140.3242006,140.2997107,141.6689895,141.191426,141.9370464,142.0969297,142.1021952,140.9998513,141.3710266,141.3355126,142.5240292,142.8779301,142.2046219,141.7848525,142.4668013,143.1755279,143.0900261,142.0756359,143.1288049,143.2448949,142.7719417,143.3603874,143.2817547,143.3130311,142.9740952,143.5080816,143.5695195,143.6317178,143.9229492,143.4730947,143.3765861,143.3899743,144.2059157,143.8642716,145.9659813,143.9646908,144.8179878,143.3794364,145.1720569,145.0136101,144.5616856,144.8758673,145.0218159,145.5455382,145.9698411,144.4648549,145.4676514,145.9414255,145.5145991,145.7404308,145.8071478,147.1919521,145.3498211,146.2332632,145.6856853,145.4088385,144.998053,147.2576017,145.7139955,145.4467718,146.2072425,145.8873273,144.6072047,146.2373134,145.3986316,146.9256348,147.5941915,147.4249424,147.2321994,146.4865101,146.467122,146.3397011,147.3404832,146.6142546,145.844261,147.8232156,146.5483506,147.1655122,145.6360992,146.5453215,145.8229902,146.941253]
y_rankflow = [51.67805663,59.37440382,64.36306786,68.02935056,70.58650964,73.17977127,75.05393419,78.63192066,79.69669327,81.43608755,83.25129515,84.53110354,85.43478261,87.08930094,88.40730775,89.41599319,91.07038456,91.77332202,93.25740754,92.73102473,94.97136782,94.98012493,96.64046929,98.43124118,98.31132608,99.21808436,100.1229358,100.1946734,100.8357143,103.300797,102.6099617,103.9815639,104.1740021,104.1355335,106.113065,106.2891838,106.1999718,107.3398113,107.9023633,108.254884,107.7961473,109.9319029,109.5886995,111.2170816,111.6553624,112.4356861,112.3288336,112.7379374,113.9889022,114.3058458,114.0020463,114.6813086,115.5195326,114.8893036,117.3660393,116.8107975,116.6605414,118.3692275,117.3629004,119.2202217,118.6449429,119.4439193,119.9946441,120.0053589,119.7680039,120.8644833,120.5755482,120.5840248,121.4809413,121.6924429,122.352937,123.7585185,123.5386402,124.1790729,123.6239847,124.8346429,123.6070425,124.7017668,125.7036019,124.824373,127.0992933,127.2156559,126.9440045,127.5159769,127.166702,127.1200339,128.1282251,127.2748286,129.9683839,128.6010154,129.4861945,129.2753162,129.4816861,129.9860264,130.1790211,130.5089998,130.769954,131.2676146,130.4793552,131.1937606,133.0649076,131.9508859,132.8093079,131.7413267,133.0824079,133.6282904,133.2577116,133.6244325,134.1934069,134.3042092,134.7020854,134.2251122,134.8211451,135.6085137,134.7958286,134.81341,135.4560482,135.5229018,135.8632065,135.6690852,137.5603803,136.6176115,136.1940946,137.3109912,137.0465232,137.9341926,137.0322305,137.4028792,138.2972511,137.680986,138.2580461,138.1144716,138.1345205,139.0854627,140.2623861,139.1014659,139.2961328,139.6335638,139.3869633,139.5730956,140.4318949,139.6215365,141.1934466,140.4634672,141.7757519,140.3995832,140.7154489,142.0792583,142.1956288,141.6232565,142.6750595,142.1084848,142.2552901,143.2691449,140.7139961,142.8618497,142.6331767,143.2382157,143.1989201,143.6032538,144.0484655,143.9983362,144.0956522,144.5207049,143.3635768,144.1631759,143.9088724,145.5951655,143.6120151,145.1139406,144.9607343,144.1884543,145.2408214,144.9078149,145.2585827,143.9916201,144.4054114,145.1126935,145.5494578,146.3583388,145.8754684,146.5002208,147.1472374,145.6677729,147.2505168,146.0490802,146.480951,148.3390911,147.141306,146.8863384,147.3473956,147.8243605,147.6416035,147.5932494,147.5736382,149.7842653,147.7537978,147.9815355,149.5300375,148.6978956,148.806367,149.6886061,150.2600873,149.0976583,148.7703743,149.6139739,148.9235654,148.3872667,149.3741166,148.6484357,149.1730114,148.8262961,149.5965365,149.5723131,149.7972766,149.9796732,151.4314445,149.6318014,151.2861543,150.3816284,150.6052086,151.3605358,150.549481,150.0453844,148.9299333,151.2188323,150.8231308,151.3630484,149.9493878,150.5147174,151.7225438,151.955439,150.3928487,150.76322,151.3531025,151.1028481,149.9705019,150.2366224,151.5212556,150.4083936,151.4612072,152.7474772,151.0800192,151.8466699,151.2360677,152.1631126,152.2247818,152.004199,150.880353,152.025362]
y_cop = [35.45692274,42.07531899,46.87679,49.77701083,53.70556436,55.43838384,56.95865447,59.22564841,61.63368043,63.7399055,64.50171282,66.78166033,68.61068975,69.27321505,70.83689724,72.09085056,73.64167798,75.96353126,75.32636552,77.30591425,77.86696167,80.14998216,79.70736227,80.49558027,82.1026827,82.8920592,83.88049059,84.88270463,85.05798236,88.17032148,87.32940926,89.27071353,88.50350989,91.21282179,91.0466222,91.17726725,92.8162672,93.41092485,93.69067556,94.96747218,96.1547063,96.70824494,96.70972321,97.72654861,96.83976451,97.68065616,99.20443402,99.34610473,100.257729,101.2399773,101.7110765,102.8454048,103.5690377,102.9815456,104.4160936,104.6279943,105.0529003,105.0755429,106.9233109,106.076934,107.5244388,107.5874858,108.6068133,108.9778374,109.1939201,109.2713618,110.9711756,110.6794618,112.4475005,111.869799,112.5346099,112.9939891,114.3593264,114.2199972,115.7365041,115.3479217,115.8265884,115.4922258,117.017484,117.7410133,118.1003551,117.3742132,117.4079143,118.1570993,119.6622427,119.5755732,119.7774862,120.2060177,121.4420434,122.3604593,122.0227626,122.3043786,123.5064603,123.3344889,122.7029773,123.4978008,124.8628215,124.1796858,124.6254,125.3961648,126.4729423,126.480068,127.0390947,126.9633269,127.5896383,127.1023869,127.7109453,128.1749592,128.5964103,129.121972,130.4083997,129.8200397,129.6815047,130.8321375,131.0925702,131.501637,131.8191187,132.3169601,131.9195044,133.4282567,133.8374076,134.1679454,133.7894098,134.5609202,134.7962594,134.4625365,136.13692,134.3131263,134.4476238,136.4381686,135.814622,136.32062,137.4189565,136.7113057,137.2730704,137.2412905,138.4123145,138.159608,139.3673251,139.769703,139.3737691,140.3470238,140.7347261,140.1714755,140.6650687,140.3314037,141.9028485,141.8346305,141.6670733,142.4865854,143.2077056,142.7360733,144.4566664,143.8152885,143.5611195,143.7374233,143.9124417,145.7118135,144.4623116,144.2196073,145.3756576,145.7222142,146.9163243,145.6782759,146.7575823,147.0186398,147.7763091,147.6854973,147.6534761,148.7733362,148.1167663,148.8650156,147.7763091,148.8705703,149.2315292,150.22496,149.6442671,149.5912297,149.8150486,150.8887924,151.1533542,151.9168366,151.4715116,152.0906709,151.3928702,152.28346,152.8207678,154.4690013,154.0500657,154.0217948,153.7970315,154.2734077,154.7233918,155.3825145,156.0980752,155.3701188,154.7396572,156.066078,155.9737642,156.4901352,156.8616832,157.9670897,158.2483525,158.1398829,158.2247208,159.1744454,158.8007737,160.2276513,159.1149802,158.8788559,160.225434,159.6261899,161.3525007,160.2592842,160.4869487,161.3311004,161.3082254,161.8510414,162.3722206,163.4070276,163.2960661,162.9264617,164.0379564,162.6261661,164.5380361,164.0274587,164.5809843,164.1836999,165.6100504,165.8238302,165.6880529,165.012983,166.5940052,166.6239736,166.9470634,167.7105446,167.6149869,168.600589,168.3587193,169.9188367,169.2451961,169.3935297,169.7972253,169.3778006,169.5118814,170.2481838,170.9565459,170.2191584,171.1309467,171.698920]


plt.xlabel('ranking position',color='black',size=15)
plt.ylabel('average pre-ranking position',color='black',size=15)
plt.plot(x, y, label='Ideal')

plt.plot(x, y_cop, label='COPR By ECPM')
plt.plot(x, y_rankflow, label='RankFlow By ECPM')
plt.plot(x, y_base, label='Base By ECPM')


plt.legend(fontsize=12)
plt.savefig('figs/consist_ecpm.pdf',dpi=300,bbox_inches = 'tight')

